Precision predictions for the t+t(bar) production cross section at hadron colliders

We make use of recent results in effective theory and higher-order perturbative calculations to improve the theoretical predictions of the top-quark pair production cross section at hadron colliders. In particular, we supplement the fixed-order NLO calculation with higher-order corrections from soft gluon resummation at NNLL accuracy. Uncertainties due to power corrections to the soft limit are estimated by combining results from single-particle inclusive and pair invariant-mass kinematics. We present our predictions as functions of the top-quark mass in both the pole scheme and the MS(bar) scheme. We also discuss the merits of using threshold masses as an alternative, and calculate the cross section with the top-quark mass defined in the 1S scheme as an illustrative example.

==> xsecFit.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     95584,       2280]
NotebookOptionsPosition[     92617,       2173]
NotebookOutlinePosition[     93055,       2190]
CellTagsIndexPosition[     93012,       2187]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Fit Coefficients", "Section",
 CellChangeTimes->{{3.5139357820090723`*^9, 3.513935783912546*^9}, {
  3.51393588762248*^9, 3.513935893558234*^9}, {3.513936091602021*^9, 
  3.513936094082088*^9}, {3.514094492536076*^9, 3.514094507220389*^9}, {
  3.514096103302187*^9, 3.5140961057012787`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC14\>\"", 
      ",", " ", "\"\<central\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"849.8626189740917", ",", " ", "\n", "    ", 
      RowBox[{"-", "23.842831640616566"}], ",", " ", "0.3968832916499745", 
      ",", " ", 
      RowBox[{"-", "0.004587623951325359"}], ",", " ", "\n", "    ", 
      "0.00009118865922045205"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC14\>\"", 
      ",", " ", "\"\<minus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"788.3625292004289", ",", " ", "\n", "    ", 
      RowBox[{"-", "21.767499461181554"}], ",", " ", "0.3584110475550693", 
      ",", " ", 
      RowBox[{"-", "0.0038863591467353607"}], ",", " ", "\n", "    ", 
      "0.0000820398058884097"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC14\>\"", 
      ",", " ", "\"\<minuspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"812.0759154740549", ",", " ", "\n", "    ", 
      RowBox[{"-", "22.973997899456396"}], ",", " ", "0.38683623720423754", 
      ",", " ", 
      RowBox[{"-", "0.0037390905729827845"}], ",", " ", "\n", "    ", 
      "0.00010866205930283845"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC14\>\"", 
      ",", " ", "\"\<plus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"905.8032854027443", ",", " ", "\n", "    ", 
      RowBox[{"-", "25.658561105865722"}], ",", " ", "0.42678369685006523", 
      ",", " ", 
      RowBox[{"-", "0.004159243459886726"}], ",", " ", "\n", "    ", 
      "0.00014344022857802407"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC14\>\"", 
      ",", " ", "\"\<pluspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"887.332164577086", ",", " ", "\n", "    ", 
      RowBox[{"-", "24.70967103143475"}], ",", " ", "0.4067692889456318", ",",
       " ", 
      RowBox[{"-", "0.005178796715372089"}], ",", " ", "\n", "    ", 
      "0.00007790123831856971"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC7\>\"", ",",
       " ", "\"\<central\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"154.94526011192244", ",", " ", "\n", "    ", 
      RowBox[{"-", "4.83763363864371"}], ",", " ", "0.08691896771612535", ",",
       " ", 
      RowBox[{"-", "0.0012073560224337382"}], ",", " ", "\n", "    ", 
      "0.00001920600825199049"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC7\>\"", ",",
       " ", "\"\<minus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"145.8813348948007", ",", " ", "\n", "    ", 
      RowBox[{"-", "4.542611676975566"}], ",", " ", "0.08183139544088279", 
      ",", " ", 
      RowBox[{"-", "0.0007904106237049982"}], ",", " ", "\n", "    ", 
      "0.000031469573285929125"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC7\>\"", ",",
       " ", "\"\<minuspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"143.13905925894954", ",", " ", "\n", "    ", 
      RowBox[{"-", "4.540878228852866"}], ",", " ", "0.08454287889808842", 
      ",", " ", 
      RowBox[{"-", "0.0007110268211316792"}], ",", " ", "\n", "    ", 
      "0.00003333334139315452"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC7\>\"", ",",
       " ", "\"\<plus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"163.87630403236724", ",", " ", "\n", "    ", 
      RowBox[{"-", "5.108607136095641"}], ",", " ", "0.09239767016185908", 
      ",", " ", 
      RowBox[{"-", "0.0011078541322701583"}], ",", " ", "\n", "    ", 
      "0.000024723742040328475"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC7\>\"", ",",
       " ", "\"\<pluspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"167.96011249022", ",", " ", "\n", "    ", 
      RowBox[{"-", "5.184377225573758"}], ",", " ", "0.09468176749843066", 
      ",", " ", 
      RowBox[{"-", "0.0006769062451224429"}], ",", " ", "\n", "    ", 
      "0.00004008751052482667"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<central\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"6.937400429218482", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.22561289607366855"}], ",", " ", "0.004103163838328623", 
      ",", " ", 
      RowBox[{"-", "0.00005579694337781421"}], ",", " ", "\n", "    ", 
      "9.906533049074515*^-7"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<minus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"6.5101242601920655", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.2116926568391335"}], ",", " ", "0.0038153086706608328", 
      ",", " ", 
      RowBox[{"-", "0.000058412359661191247"}], ",", " ", "\n", "    ", 
      "7.572492245173455*^-7"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<minuspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"6.5218400914177925", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.21015054173924078"}], ",", " ", "0.003813811519696217", 
      ",", " ", 
      RowBox[{"-", "0.000045270900122194715"}], ",", " ", "\n", "    ", 
      "9.798466483279923*^-7"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<plus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"7.056704839652005", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.22929134653921626"}], ",", " ", "0.004155112049211946", 
      ",", " ", 
      RowBox[{"-", "0.00005904347970691131"}], ",", " ", "\n", "    ", 
      "9.337968757777715*^-7"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<pluspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"7.467422570999746", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.24597726178768017"}], ",", " ", "0.004537507273665237", 
      ",", " ", 
      RowBox[{"-", "0.000058975921615923975"}], ",", " ", "\n", "    ", 
      "1.1510365550528837*^-6"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC14\>\"", 
      ",", " ", "\"\<central\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"864.5414223631145", ",", " ", "\n", "    ", 
      RowBox[{"-", "24.236333311796894"}], ",", " ", "0.39809507983051357", 
      ",", " ", 
      RowBox[{"-", "0.004900154491418908"}], ",", " ", "\n", "    ", 
      "0.00008444386590763602"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC14\>\"", 
      ",", " ", "\"\<minus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"803.5038462605039", ",", " ", "\n", "    ", 
      RowBox[{"-", "22.14503284385106"}], ",", " ", "0.3608173377309049", ",",
       " ", 
      RowBox[{"-", "0.004199784202733628"}], ",", " ", "\n", "    ", 
      "0.00007848467197234024"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC14\>\"", 
      ",", " ", "\"\<minuspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"810.839753323379", ",", " ", "\n", "    ", 
      RowBox[{"-", "22.81646181574361"}], ",", " ", "0.3714685352810758", ",",
       " ", 
      RowBox[{"-", "0.005015375327745163"}], ",", " ", "\n", "    ", 
      "0.00007392164567298213"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC14\>\"", 
      ",", " ", "\"\<plus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"920.7891801294527", ",", " ", "\n", "    ", 
      RowBox[{"-", "25.992235158349732"}], ",", " ", "0.43473206823365096", 
      ",", " ", 
      RowBox[{"-", "0.004917623299843492"}], ",", " ", "\n", "    ", 
      "0.00010561052173881071"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC14\>\"", 
      ",", " ", "\"\<pluspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"918.0996910164781", ",", " ", "\n", "    ", 
      RowBox[{"-", "25.620950969782985"}], ",", " ", "0.4205377784207388", 
      ",", " ", 
      RowBox[{"-", "0.005271883997910285"}], ",", " ", "\n", "    ", 
      "0.00008796087986226665"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC7\>\"", ",",
       " ", "\"\<central\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"157.44105283654216", ",", " ", "\n", "    ", 
      RowBox[{"-", "4.9419028524730475"}], ",", " ", "0.09009874411652335", 
      ",", " ", 
      RowBox[{"-", "0.0009387338543560446"}], ",", " ", "\n", "    ", 
      "0.000029769850642768378"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC7\>\"", ",",
       " ", "\"\<minus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"148.3878999007532", ",", " ", "\n", "    ", 
      RowBox[{"-", "4.6284825744476175"}], ",", " ", "0.08281416505064912", 
      ",", " ", 
      RowBox[{"-", "0.0010368184932280432"}], ",", " ", "\n", "    ", 
      "0.000022982834828513394"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC7\>\"", ",",
       " ", "\"\<minuspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"144.68392704849074", ",", " ", "\n", "    ", 
      RowBox[{"-", "4.552342315949722"}], ",", " ", "0.08211076226744125", 
      ",", " ", 
      RowBox[{"-", "0.001105637011107497"}], ",", " ", "\n", "    ", 
      "0.000020667477144180812"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC7\>\"", ",",
       " ", "\"\<plus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"166.41292815216568", ",", " ", "\n", "    ", 
      RowBox[{"-", "5.200359245950586"}], ",", " ", "0.09482168361089904", 
      ",", " ", 
      RowBox[{"-", "0.0010460454792632229"}], ",", " ", "\n", "    ", 
      "0.000028130742328003293"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC7\>\"", ",",
       " ", "\"\<pluspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"170.6132234783881", ",", " ", "\n", "    ", 
      RowBox[{"-", "5.3285121645852955"}], ",", " ", "0.09637732792907601", 
      ",", " ", 
      RowBox[{"-", "0.0009763935657307877"}], ",", " ", "\n", "    ", 
      "0.00003242445028367575"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<central\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"6.667147055861657", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.2177997049791319"}], ",", " ", "0.003959945729988385", 
      ",", " ", 
      RowBox[{"-", "0.000051441811396066016"}], ",", " ", "\n", "    ", 
      "1.0997286550430446*^-6"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<minus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"6.262055099954917", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.20525700314642162"}], ",", " ", "0.003812180076419293", 
      ",", " ", 
      RowBox[{"-", "0.000039026518723421505"}], ",", " ", "\n", "    ", 
      "1.275976595012828*^-6"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<minuspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"6.237458721066964", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.2014346970374688"}], ",", " ", "0.003676358516627948", 
      ",", " ", 
      RowBox[{"-", "0.00004875104590789246"}], ",", " ", "\n", "    ", 
      "8.027489577342167*^-7"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<plus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"6.777478685119692", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.22115167343730802"}], ",", " ", "0.004047176145885671", 
      ",", " ", 
      RowBox[{"-", "0.00005093561812248435"}], ",", " ", "\n", "    ", 
      "1.117201449161884*^-6"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<MSbar\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<pluspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"7.245176394199876", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.2392522252742993"}], ",", " ", "0.004401402795505121", 
      ",", " ", 
      RowBox[{"-", "0.000058568343671718666"}], ",", " ", "\n", "    ", 
      "1.1477234568750045*^-6"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC14\>\"", ",",
       " ", "\"\<central\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"844.6126704611085", ",", " ", "\n", "    ", 
      RowBox[{"-", "22.645156116918027"}], ",", " ", "0.3575063449856291", 
      ",", " ", 
      RowBox[{"-", "0.004695378888678275"}], ",", " ", "\n", "    ", 
      "0.0000500278925000801"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC14\>\"", ",",
       " ", "\"\<minus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"807.3148430860342", ",", " ", "\n", "    ", 
      RowBox[{"-", "21.78329043435819"}], ",", " ", "0.34450826271772333", 
      ",", " ", 
      RowBox[{"-", "0.0029305239180486553"}], ",", " ", "\n", "    ", 
      "0.00011350573637410333"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC14\>\"", ",",
       " ", "\"\<minuspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"804.866069642832", ",", " ", "\n", "    ", 
      RowBox[{"-", "21.745329492418318"}], ",", " ", "0.3470792951859965", 
      ",", " ", 
      RowBox[{"-", "0.0037105692048759447"}], ",", " ", "\n", "    ", 
      "0.00007861339959693543"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC14\>\"", ",",
       " ", "\"\<plus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"895.4028297869667", ",", " ", "\n", "    ", 
      RowBox[{"-", "24.223198201265024"}], ",", " ", "0.3870532848813208", 
      ",", " ", 
      RowBox[{"-", "0.0035129536317582673"}], ",", " ", "\n", "    ", 
      "0.00011193561785560781"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC14\>\"", ",",
       " ", "\"\<pluspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"885.1144684673245", ",", " ", "\n", "    ", 
      RowBox[{"-", "23.554466706550272"}], ",", " ", "0.3720982819658007", 
      ",", " ", 
      RowBox[{"-", "0.004393287563470982"}], ",", " ", "\n", "    ", 
      "0.00007230209819783651"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC7\>\"", ",", 
      " ", "\"\<central\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"153.37913678097203", ",", " ", "\n", "    ", 
      RowBox[{"-", "4.580202631048451"}], ",", " ", "0.07937339392454615", 
      ",", " ", 
      RowBox[{"-", "0.0009819868013762937"}], ",", " ", "\n", "    ", 
      "0.000017376968789501625"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC7\>\"", ",", 
      " ", "\"\<minus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"144.89377977283263", ",", " ", "\n", "    ", 
      RowBox[{"-", "4.3362851571918055"}], ",", " ", "0.07632513185126158", 
      ",", " ", 
      RowBox[{"-", "0.0007690691833874001"}], ",", " ", "\n", "    ", 
      "0.000020755317945872847"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC7\>\"", ",", 
      " ", "\"\<minuspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"141.32413128231042", ",", " ", "\n", "    ", 
      RowBox[{"-", "4.274631981610368"}], ",", " ", "0.0727379649773018", ",",
       " ", 
      RowBox[{"-", "0.001157538242655714"}], ",", " ", "\n", "    ", 
      "0.000010413157090041935"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC7\>\"", ",", 
      " ", "\"\<plus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"161.13880988861456", ",", " ", "\n", "    ", 
      RowBox[{"-", "4.84551174625889"}], ",", " ", "0.08479869832395842", ",",
       " ", 
      RowBox[{"-", "0.0009830461034709315"}], ",", " ", "\n", "    ", 
      "0.000020793242165971685"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<LHC7\>\"", ",", 
      " ", "\"\<pluspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"166.84897454548351", ",", " ", "\n", "    ", 
      RowBox[{"-", "4.916167830507583"}], ",", " ", "0.08279839066142228", 
      ",", " ", 
      RowBox[{"-", "0.001100449769023154"}], ",", " ", "\n", "    ", 
      "0.000016961512970307744"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<central\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"6.934663067062034", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.21520995824815217"}], ",", " ", "0.003706417532271066", 
      ",", " ", 
      RowBox[{"-", "0.000049880622872520695"}], ",", " ", "\n", "    ", 
      "7.631354483909359*^-7"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<minus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"6.496247474330344", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.20191523542008236"}], ",", " ", "0.0035754780831309674",
       ",", " ", 
      RowBox[{"-", "0.00003737576232895021"}], ",", " ", "\n", "    ", 
      "9.399640405584879*^-7"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<minuspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"6.504388175455963", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.2003388159026968"}], ",", " ", "0.003502486124608131", 
      ",", " ", 
      RowBox[{"-", "0.000028260940597260738"}], ",", " ", "\n", "    ", 
      "1.2539820304250712*^-6"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<plus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"7.016059964705597", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.21789708262428611"}], ",", " ", "0.0037541299138385484",
       ",", " ", 
      RowBox[{"-", "0.00004906308668930067"}], ",", " ", "\n", "    ", 
      "8.446598064289447*^-7"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<CTEQ\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<pluspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"7.46942246723226", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.23498466913243243"}], ",", " ", "0.004156435090240879", 
      ",", " ", 
      RowBox[{"-", "0.000043911782186765235"}], ",", " ", "\n", "    ", 
      "1.25934045078974*^-6"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC14\>\"", ",",
       " ", "\"\<central\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"857.6713570929389", ",", " ", "\n", "    ", 
      RowBox[{"-", "22.9929155158298"}], ",", " ", "0.3653097547956894", ",", 
      " ", 
      RowBox[{"-", "0.004027004500278667"}], ",", " ", "\n", "    ", 
      "0.00007415223112763925"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC14\>\"", ",",
       " ", "\"\<minus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"819.5498880287158", ",", " ", "\n", "    ", 
      RowBox[{"-", "22.03961256470961"}], ",", " ", "0.354378974217305", ",", 
      " ", 
      RowBox[{"-", "0.00381967574093836"}], ",", " ", "\n", "    ", 
      "0.00006252156882443159"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC14\>\"", ",",
       " ", "\"\<minuspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"798.4482341743262", ",", " ", "\n", "    ", 
      RowBox[{"-", "21.5146172225402"}], ",", " ", "0.34249805143829615", ",",
       " ", 
      RowBox[{"-", "0.003947750460133037"}], ",", " ", "\n", "    ", 
      "0.000060281502824769"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC14\>\"", ",",
       " ", "\"\<plus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"908.8559755522698", ",", " ", "\n", "    ", 
      RowBox[{"-", "24.4668354133227"}], ",", " ", "0.3895641369409015", ",", 
      " ", 
      RowBox[{"-", "0.004482579796686698"}], ",", " ", "\n", "    ", 
      "0.00008142865547274323"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC14\>\"", ",",
       " ", "\"\<pluspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"917.4077709380181", ",", " ", "\n", "    ", 
      RowBox[{"-", "24.444468661917824"}], ",", " ", "0.38451911034310376", 
      ",", " ", 
      RowBox[{"-", "0.005342114424764698"}], ",", " ", "\n", "    ", 
      "0.00004345904584236251"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC7\>\"", ",", 
      " ", "\"\<central\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"155.54619895060296", ",", " ", "\n", "    ", 
      RowBox[{"-", "4.665538203132846"}], ",", " ", "0.08076317344125972", 
      ",", " ", 
      RowBox[{"-", "0.0009931381636566058"}], ",", " ", "\n", "    ", 
      "0.000017530252163598558"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC7\>\"", ",", 
      " ", "\"\<minus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"146.86979489282342", ",", " ", "\n", "    ", 
      RowBox[{"-", "4.402963152605983"}], ",", " ", "0.07517589303165666", 
      ",", " ", 
      RowBox[{"-", "0.0010334886355518665"}], ",", " ", "\n", "    ", 
      "0.00001481445249893754"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC7\>\"", ",", 
      " ", "\"\<minuspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"141.79330363300562", ",", " ", "\n", "    ", 
      RowBox[{"-", "4.276974506876953"}], ",", " ", "0.07420213703774542", 
      ",", " ", 
      RowBox[{"-", "0.0008024128509900018"}], ",", " ", "\n", "    ", 
      "0.000020847947756250683"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC7\>\"", ",", 
      " ", "\"\<plus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"163.32500267674436", ",", " ", "\n", "    ", 
      RowBox[{"-", "4.924085326954577"}], ",", " ", "0.08504080359699895", 
      ",", " ", 
      RowBox[{"-", "0.0011368592420374314"}], ",", " ", "\n", "    ", 
      "0.000016680816805994464"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<LHC7\>\"", ",", 
      " ", "\"\<pluspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"169.9193106167016", ",", " ", "\n", "    ", 
      RowBox[{"-", "5.0717668648586605"}], ",", " ", "0.0871798293415882", 
      ",", " ", 
      RowBox[{"-", "0.001047923241868148"}], ",", " ", "\n", "    ", 
      "0.00001975942107054849"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<central\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"6.647924722146413", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.2072619035889113"}], ",", " ", "0.003617389773805596", 
      ",", " ", 
      RowBox[{"-", "0.000043045054509130125"}], ",", " ", "\n", "    ", 
      "8.943465507276295*^-7"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<minus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"6.233232076601538", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.19455496634654834"}], ",", " ", "0.0034014929411481263",
       ",", " ", 
      RowBox[{"-", "0.00004034653451880534"}], ",", " ", "\n", "    ", 
      "8.176608270675875*^-7"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<minuspdf\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"6.171578612595796", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.19021551977309112"}], ",", " ", "0.003240033177160106", 
      ",", " ", 
      RowBox[{"-", "0.00004223719584643733"}], ",", " ", "\n", "    ", 
      "7.638183329253622*^-7"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coeff", "[", 
     RowBox[{
     "\"\<Pole\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<TEV\>\"", ",", 
      " ", "\"\<plus\>\""}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"6.722574702926203", ",", " ", "\n", "    ", 
      RowBox[{"-", "0.20919851673405587"}], ",", " ", "0.003629594740061086", 
      ",", " ", 
      RowBox[{"-", "0.00005009601980994657"}], ",", " ", "\n", "    ", 
      "6.994270272943245*^-7"}], "}"}]}], ";"}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Coeff", "[", 
    RowBox[{
    "\"\<Pole\>\"", ",", " ", "\"\<MSTW\>\"", ",", " ", "\"\<TEV\>\"", ",", 
     " ", "\"\<pluspdf\>\""}], "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"7.282640685803057", ",", " ", "\n", "    ", 
     RowBox[{"-", "0.22946675750847612"}], ",", " ", "0.004033653348410013", 
     ",", " ", 
     RowBox[{"-", "0.0000501616376148309"}], ",", " ", "\n", "    ", 
     "9.501397959951191*^-7"}], "}"}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigma", "[", 
   RowBox[{"mt_", ",", "scheme_", ",", "pdfset_", ",", "collider_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "i", ",", "central", ",", " ", "plus", ",", "minus", ",", "pluspdf", ",",
       "minuspdf", ",", "t", ",", "mt0"}], "}"}], ",", "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{"mt0", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"scheme", "\[Equal]", "\"\<Pole\>\""}], ",", "173", ",", 
        "164"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"t", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"mt", "-", "mt0"}], ")"}], "^", "i"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"central", "=", 
      RowBox[{"Plus", "@@", 
       RowBox[{"(", 
        RowBox[{"t", "*", 
         RowBox[{"Coeff", "[", 
          RowBox[{
          "scheme", ",", "pdfset", ",", "collider", ",", "\"\<central\>\""}], 
          "]"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"plus", "=", 
      RowBox[{"Plus", "@@", 
       RowBox[{"(", 
        RowBox[{"t", "*", 
         RowBox[{"Coeff", "[", 
          RowBox[{
          "scheme", ",", "pdfset", ",", "collider", ",", "\"\<plus\>\""}], 
          "]"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"minus", "=", 
      RowBox[{"Plus", "@@", 
       RowBox[{"(", 
        RowBox[{"t", "*", 
         RowBox[{"Coeff", "[", 
          RowBox[{
          "scheme", ",", "pdfset", ",", "collider", ",", "\"\<minus\>\""}], 
          "]"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"pluspdf", "=", 
      RowBox[{"Plus", "@@", 
       RowBox[{"(", 
        RowBox[{"t", "*", 
         RowBox[{"Coeff", "[", 
          RowBox[{
          "scheme", ",", "pdfset", ",", "collider", ",", "\"\<pluspdf\>\""}], 
          "]"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"minuspdf", "=", 
      RowBox[{"Plus", "@@", 
       RowBox[{"(", 
        RowBox[{"t", "*", 
         RowBox[{"Coeff", "[", 
          RowBox[{
          "scheme", ",", "pdfset", ",", "collider", ",", "\"\<minuspdf\>\""}],
           "]"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "central", ",", "plus", ",", "minus", ",", "pluspdf", ",", "minuspdf"}],
       "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5139364517029552`*^9, 3.513936662132225*^9}, {
  3.513937893835504*^9, 3.513937899929697*^9}, {3.5140940117472963`*^9, 
  3.5140940127549963`*^9}, {3.514096532046297*^9, 3.5140965906551247`*^9}, {
  3.514096710684407*^9, 3.514096732669202*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Reproduce the numbers in Table 1", "Section",
 CellChangeTimes->{{3.513936743700213*^9, 3.5139367510118856`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "=", 
     RowBox[{"sigma", "[", 
      RowBox[{
      "173.1", ",", "\"\<Pole\>\"", ",", "\"\<MSTW\>\"", ",", "\"\<TEV\>\""}],
       "]"}]}], "}"}], ",", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "1"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5139367373023863`*^9, 3.513936738182341*^9}, {
  3.5139379579651403`*^9, 3.513937992047372*^9}, {3.514096612465023*^9, 
  3.5140966430404*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.627234662729641`", ",", "0.07445643444448091`", ",", 
   RowBox[{"-", "0.4134241080981136`"}], ",", "0.63249963378943`", ",", 
   RowBox[{"-", "0.4746452439401958`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5139367385642033`*^9, 3.513937943482634*^9, {3.5139379817057133`*^9, 
   3.5139379924415627`*^9}, 3.513938520489204*^9, 3.514096643594041*^9, 
   3.515228674917102*^9, 3.515228824641706*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "=", 
     RowBox[{"sigma", "[", 
      RowBox[{
      "173.1", ",", "\"\<Pole\>\"", ",", "\"\<CTEQ\>\"", ",", "\"\<TEV\>\""}],
       "]"}]}], "}"}], ",", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "1"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5139367373023863`*^9, 3.513936738182341*^9}, {
  3.5139379579651403`*^9, 3.513937992047372*^9}, {3.514096612465023*^9, 
  3.5140966430404*^9}, {3.514096805085597*^9, 3.5140968055649767`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.913179085608233`", ",", "0.08112866315545464`", ",", 
   RowBox[{"-", "0.43708741732083034`"}], ",", "0.5327864352758391`", ",", 
   RowBox[{"-", "0.42878979501683556`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5139367385642033`*^9, 3.513937943482634*^9, {3.5139379817057133`*^9, 
   3.5139379924415627`*^9}, 3.513938520489204*^9, 3.514096643594041*^9, 
   3.514096815375085*^9, 3.515228692756073*^9, 3.5152288252538013`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "=", 
     RowBox[{"sigma", "[", 
      RowBox[{
      "173.1", ",", "\"\<Pole\>\"", ",", "\"\<MSTW\>\"", ",", 
       "\"\<LHC7\>\""}], "]"}]}], "}"}], ",", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "1"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.513936733926293*^9, 3.513936734294236*^9}, {
  3.513937996463732*^9, 3.513938005263007*^9}, {3.514096650961396*^9, 
  3.514096654080443*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"155.08045177063894`", ",", "7.752991646254799`", ",", 
   RowBox[{"-", "8.65020246615299`"}], ",", "14.332552911922932`", ",", 
   RowBox[{"-", "13.71410436727868`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.513936734596116*^9, 3.513938005641177*^9, 
  3.513938520533786*^9, 3.514096654457716*^9, 3.515228676948888*^9, 
  3.5152288256976967`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "=", 
     RowBox[{"sigma", "[", 
      RowBox[{
      "173.1", ",", "\"\<Pole\>\"", ",", "\"\<CTEQ\>\"", ",", 
       "\"\<LHC7\>\""}], "]"}]}], "}"}], ",", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "1"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.513936733926293*^9, 3.513936734294236*^9}, {
   3.513937996463732*^9, 3.513938005263007*^9}, {3.514096650961396*^9, 
   3.514096654080443*^9}, 3.514096809789407*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"152.92190927155735`", ",", "7.7331964484478135`", ",", 
   RowBox[{"-", "8.460995530119021`"}], ",", "13.436275376028448`", ",", 
   RowBox[{"-", "12.024514964255104`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.513936734596116*^9, 3.513938005641177*^9, 
  3.513938520533786*^9, 3.514096654457716*^9, 3.514096815966497*^9, 
  3.515228708243938*^9, 3.515228826145585*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "=", 
     RowBox[{"sigma", "[", 
      RowBox[{
      "173.1", ",", "\"\<Pole\>\"", ",", "\"\<MSTW\>\"", ",", 
       "\"\<LHC14\>\""}], "]"}]}], "}"}], ",", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "1"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.513936487942134*^9, 3.513936506779129*^9}, {
  3.513936569737864*^9, 3.5139365704898*^9}, {3.513936686824113*^9, 
  3.513936701607471*^9}, {3.513937999775755*^9, 3.5139380133750057`*^9}, {
  3.514096664496624*^9, 3.5140966665921907`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"855.3757146193147`", ",", "51.03746855855536`", ",", 
   RowBox[{"-", "38.02624787075126`"}], ",", "59.591449305846595`", ",", 
   RowBox[{"-", "59.075521128450305`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.515228821233521*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "=", 
     RowBox[{"sigma", "[", 
      RowBox[{
      "173.1", ",", "\"\<Pole\>\"", ",", "\"\<CTEQ\>\"", ",", 
       "\"\<LHC14\>\""}], "]"}]}], "}"}], ",", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "1"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.513936487942134*^9, 3.513936506779129*^9}, {
   3.513936569737864*^9, 3.5139365704898*^9}, {3.513936686824113*^9, 
   3.513936701607471*^9}, {3.513937999775755*^9, 3.5139380133750057`*^9}, {
   3.514096664496624*^9, 3.5140966665921907`*^9}, 3.514096813997327*^9, 
   3.5152287951878843`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"842.3517252224906`", ",", "50.63265177543849`", ",", 
   RowBox[{"-", "37.21176901643821`"}], ",", "40.411013170941374`", ",", 
   RowBox[{"-", "39.65672143865629`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.515228823105797*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reproduce the numbers in Table 4", "Section",
 CellChangeTimes->{{3.513936743700213*^9, 3.5139367510118856`*^9}, {
   3.513937248777134*^9, 3.513937248840961*^9}, {3.514096795782428*^9, 
   3.5140967958308363`*^9}, 3.515228754772277*^9, 3.5152287951893873`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "=", 
     RowBox[{"sigma", "[", 
      RowBox[{
      "164.1", ",", "\"\<MSbar\>\"", ",", "\"\<MSTW\>\"", ",", 
       "\"\<TEV\>\""}], "]"}]}], "}"}], ",", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "1"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5139367373023863`*^9, 3.513936738182341*^9}, {
   3.5139379579651403`*^9, 3.513937992047372*^9}, {3.514096612465023*^9, 
   3.5140966430404*^9}, {3.5140966824811583`*^9, 3.514096694047462*^9}, {
   3.515228754772951*^9, 3.515228763257269*^9}, 3.5152287951899853`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.645406633489206`", ",", "0.10999730522431683`", ",", 
   RowBox[{"-", "0.40383915094708733`"}], ",", "0.5758884937576241`", ",", 
   RowBox[{"-", "0.4280546672115939`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.515228844001236*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "=", 
     RowBox[{"sigma", "[", 
      RowBox[{
      "164.1", ",", "\"\<MSbar\>\"", ",", "\"\<CTEQ\>\"", ",", 
       "\"\<TEV\>\""}], "]"}]}], "}"}], ",", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "1"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5139367373023863`*^9, 3.513936738182341*^9}, {
  3.5139379579651403`*^9, 3.513937992047372*^9}, {3.514096612465023*^9, 
  3.5140966430404*^9}, {3.5140966824811583`*^9, 3.514096694047462*^9}, {
  3.51409684296821*^9, 3.514096854604023*^9}, {3.515228754773755*^9, 
  3.515228795191787*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.914880115551622`", ",", "0.11893708161685446`", ",", 
   RowBox[{"-", "0.42588702629339625`"}], ",", "0.5279900454812765`", ",", 
   RowBox[{"-", "0.41401698536547027`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.51522884467319*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "=", 
     RowBox[{"sigma", "[", 
      RowBox[{
      "164.1", ",", "\"\<MSbar\>\"", ",", "\"\<MSTW\>\"", ",", 
       "\"\<LHC7\>\""}], "]"}]}], "}"}], ",", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "1"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.513936733926293*^9, 3.513936734294236*^9}, {
   3.513937996463732*^9, 3.513938005263007*^9}, {3.514096650961396*^9, 
   3.514096654080443*^9}, 3.514096745246695*^9, 3.5152287547745543`*^9, 
   3.515228795193571*^9, {3.515228849127748*^9, 3.515228849575382*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"156.94776260297917`", ",", "8.946076798195207`", ",", 
   RowBox[{"-", "9.021883852540384`"}], ",", "13.133572459078607`", ",", 
   RowBox[{"-", "12.718249782030966`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.5152288504487743`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "=", 
     RowBox[{"sigma", "[", 
      RowBox[{
      "164.1", ",", "\"\<MSbar\>\"", ",", "\"\<CTEQ\>\"", ",", 
       "\"\<LHC7\>\""}], "]"}]}], "}"}], ",", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "1"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.513936733926293*^9, 3.513936734294236*^9}, {
   3.513937996463732*^9, 3.513938005263007*^9}, {3.514096650961396*^9, 
   3.514096654080443*^9}, 3.514096745246695*^9, 3.5140968554043913`*^9, 
   3.515228754775339*^9, 3.515228795194363*^9, {3.5152288534954853`*^9, 
   3.5152288538791*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"154.46236473229985`", ",", "8.904001457777724`", ",", 
   RowBox[{"-", "9.034473478505959`"}], ",", "12.980256180140316`", ",", 
   RowBox[{"-", "11.776548575140083`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.515228854144773*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "=", 
     RowBox[{"sigma", "[", 
      RowBox[{
      "164.1", ",", "\"\<MSbar\>\"", ",", "\"\<MSTW\>\"", ",", 
       "\"\<LHC14\>\""}], "]"}]}], "}"}], ",", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "1"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.513936487942134*^9, 3.513936506779129*^9}, {
   3.513936569737864*^9, 3.5139365704898*^9}, {3.513936686824113*^9, 
   3.513936701607471*^9}, {3.513937999775755*^9, 3.5139380133750057`*^9}, {
   3.514096664496624*^9, 3.5140966665921907`*^9}, 3.514096748958872*^9, 
   3.515228754776124*^9, 3.5152287951951437`*^9, {3.515228856808526*^9, 
   3.515228857239931*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"862.1217650910232`", ",", "56.072533936214654`", ",", 
   RowBox[{"-", "60.82881813346273`"}], ",", "53.42003094317295`", ",", 
   RowBox[{"-", "53.55994827184884`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.515228857520853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "=", 
     RowBox[{"sigma", "[", 
      RowBox[{
      "164.1", ",", "\"\<MSbar\>\"", ",", "\"\<CTEQ\>\"", ",", 
       "\"\<LHC14\>\""}], "]"}]}], "}"}], ",", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "1"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.513936487942134*^9, 3.513936506779129*^9}, {
   3.513936569737864*^9, 3.5139365704898*^9}, {3.513936686824113*^9, 
   3.513936701607471*^9}, {3.513937999775755*^9, 3.5139380133750057`*^9}, {
   3.514096664496624*^9, 3.5140966665921907`*^9}, 3.514096748958872*^9, 
   3.5140968572602243`*^9, 3.5152287547769003`*^9, 3.515228795195921*^9, {
   3.515228859208537*^9, 3.5152288601040583`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"847.4823000644415`", ",", "55.75939291978557`", ",", 
   RowBox[{"-", "61.292940577810214`"}], ",", "37.38295993138399`", ",", 
   RowBox[{"-", "37.69991974618438`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.515228865472707*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sample plots", "Section",
 CellChangeTimes->{{3.513937802797389*^9, 3.5139378042850323`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigmaCombinedError", "[", 
   RowBox[{"mt_", ",", "scheme_", ",", "pdfset_", ",", "collider_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"t", "=", 
      RowBox[{"sigma", "[", 
       RowBox[{"mt", ",", "scheme", ",", "pdfset", ",", "collider"}], "]"}]}],
      "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"t", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", 
            RowBox[{"t", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "-", 
            RowBox[{"t", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", "2"}]}], "]"}]}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"t", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "-", 
            RowBox[{"t", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "-", 
            RowBox[{"t", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", "2"}]}], "]"}]}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"Drop", "[", 
      RowBox[{"t", ",", "1"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.513938528209415*^9, 3.513938598985368*^9}, {
  3.5139390745607157`*^9, 3.513939076960786*^9}, {3.514096761798107*^9, 
  3.5140967794772997`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"Plot", ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Red", ",", "Blue", ",", "Blue"}], "}"}]}], ",", 
    RowBox[{"Filling", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"{", "LightRed", "}"}]}], "}"}]}], ",", 
       RowBox[{"3", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "LightBlue", "}"}]}], "}"}]}], ",", 
       RowBox[{"4", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"{", "LightBlue", "}"}]}], "}"}]}]}], "}"}]}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.51393808462398*^9, 3.513938191307602*^9}, {
  3.51393866709026*^9, 3.513938746160367*^9}, {3.513938791008539*^9, 
  3.513938809359392*^9}, {3.5139388591667633`*^9, 3.513938983117322*^9}, {
  3.5139390244298058`*^9, 3.513939032507142*^9}, {3.5139390800589046`*^9, 
  3.513939097784116*^9}}],

Cell[CellGroupData[{

Cell["Cross section against pole mass at the Tevatron", "Subsection",
 CellChangeTimes->{{3.514182887310461*^9, 3.514182903741496*^9}}],

Cell[TextData[StyleBox["red area is perturbative uncertainty, blue area is \
additional pdf+alphas uncertainty",
 FontFamily->"Nimbus Sans L"]], "Text",
 CellChangeTimes->{{3.514182924700933*^9, 3.514182961083853*^9}, {
  3.515228901808642*^9, 3.515228902911913*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"sigmaCombinedError", "[", 
     RowBox[{
     "mt", ",", "\"\<Pole\>\"", ",", "\"\<MSTW\>\"", ",", "\"\<TEV\>\""}], 
     "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"mt", ",", "150", ",", "180"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.513937817011725*^9, 3.5139378176304493`*^9}, {
  3.513938058473384*^9, 3.513938072635191*^9}, {3.513938124538575*^9, 
  3.513938125913907*^9}, {3.5139386058719873`*^9, 3.513938609503639*^9}, {
  3.514096786794549*^9, 3.514096788250608*^9}, {3.514096876921317*^9, 
  3.514096881225339*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxF1nk41Wkfx3EJD9F6lp/1OMdxcI59a7P0VbbwRJQkLc4WWSplklP2JtGi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   
   "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
     {RGBColor[1, 0.85, 0.85], EdgeForm[None], 
      GraphicsGroupBox[
       PolygonBox[{{78, 148, 142, 137, 133, 130, 128, 79, 80, 81, 82, 83, 84, 
        85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
        102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 
        116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 149, 143, 138, 
        134, 131, 129, 150, 144, 139, 135, 132, 151, 145, 140, 136, 152, 146, 
        141, 153, 147, 154, 127, 50, 77, 70, 76, 64, 69, 75, 59, 63, 68, 74, 
        55, 58, 62, 67, 73, 52, 54, 57, 61, 66, 72, 49, 48, 47, 46, 45, 44, 
        43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 
        26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9,
         8, 7, 6, 5, 4, 3, 2, 51, 53, 56, 60, 65, 71, 1}}]]}, {}, 
     {RGBColor[0.87, 0.94, 1], EdgeForm[None], 
      GraphicsGroupBox[
       PolygonBox[{{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11,
         12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 
        29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 
        46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 
        63, 59, 75, 69, 64, 76, 70, 77, 50, 204, 231, 224, 230, 218, 223, 229,
         213, 217, 222, 228, 209, 212, 216, 221, 227, 206, 208, 211, 215, 220,
         226, 203, 202, 201, 200, 199, 198, 197, 196, 195, 194, 193, 192, 191,
         190, 189, 188, 187, 186, 185, 184, 183, 182, 181, 180, 179, 178, 177,
         176, 175, 174, 173, 172, 171, 170, 169, 168, 167, 166, 165, 164, 163,
         162, 161, 160, 159, 158, 157, 156, 205, 207, 210, 214, 219, 225, 
        155}}]]}, {}, {}, {}, {}, {}, {}, 
     {RGBColor[0.87, 0.94, 1], EdgeForm[None], 
      GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwt0Gc3FgAABeD3RaFFRjLCm5KVkN+hyGynnb2iMkMRipD0C6PQEBLynFMf
ng/33C/33FB9S0VzWCAQCPKJzxQKOWSRQRopLOmW+cJXVlhljW985wc/WecX
G2yyxW+2+cMOu+zxN/BvQJAwwongAAeJJIpoDnGYIxzlGDHEcpw44kkgkRMk
cZIL5HKGTE6RShF5nCVEOsXkk81pSijgHBc5TynJDPz/bpZFpnjPR8aYZIYF
RnjNBNN8YIhhXvGGd8zTTx+9vOA5z+ihm6d00UkH7bTRSgvNNNFIA094zCMe
8oD73OMu9dzhNre4yQ2uc42r1FFLDdVUUckVKijnMpcY5CWjjPOWOcrYBzXq
QZ8=
        "]]]}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
     {RGBColor[1, 0, 0], 
      LineBox[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 
       13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30,
        31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 
       48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75,
        69, 64, 76, 70, 77, 50}]}, 
     {RGBColor[1, 0, 0], 
      LineBox[{78, 148, 142, 137, 133, 130, 128, 79, 80, 81, 82, 83, 84, 85, 
       86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 
       103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 
       117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 149, 143, 138, 134, 
       131, 129, 150, 144, 139, 135, 132, 151, 145, 140, 136, 152, 146, 141, 
       153, 147, 154, 127}]}, 
     {RGBColor[0, 0, 1], 
      LineBox[{155, 225, 219, 214, 210, 207, 205, 156, 157, 158, 159, 160, 
       161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 
       175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 
       189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 
       203, 226, 220, 215, 211, 208, 206, 227, 221, 216, 212, 209, 228, 222, 
       217, 213, 229, 223, 218, 230, 224, 231, 204}]}, 
     {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwNzNlWgQEAhdFfkTJrkKLB0FwIr9GNR/AA9dooJZKpwb7YF986a51S96Xz
HAqC4IkeNXFNhTOKHNO3DXjljSHvfDDikzETvpjyzYw5C5as+OGXP/4J/IfY
YJMwEbaIss0OMeIkSJIiTYYsu+yxzwE5DslT54Yq55xQoMEtF5Q45ZE7LinT
5J4rWjzQ5og16U8ebA==
       "]]}}}],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{150., 5.},
  Method->{"AxesInFront" -> True},
  PlotRange->{{150, 180}, {4.858088261538089, 15.578744059306239`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.513939037939416*^9, {3.513939086418581*^9, 3.513939099254609*^9}, 
   3.514096883058146*^9, 3.5152289062464027`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Cross section against ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["MS", "_"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " mass at the Tevatron"
}], "Subsection",
 CellChangeTimes->{{3.514182887310461*^9, 3.514182903741496*^9}, {
  3.514183070154132*^9, 3.514183082249907*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"sigmaCombinedError", "[", 
     RowBox[{
     "mt", ",", "\"\<MSbar\>\"", ",", "\"\<MSTW\>\"", ",", "\"\<TEV\>\""}], 
     "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"mt", ",", "142", ",", "170"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.513937817011725*^9, 3.5139378176304493`*^9}, {
  3.513938058473384*^9, 3.513938072635191*^9}, {3.513938124538575*^9, 
  3.513938125913907*^9}, {3.5139386058719873`*^9, 3.513938609503639*^9}, {
  3.5139391295257177`*^9, 3.513939136452942*^9}, {3.5140968958006268`*^9, 
  3.514096905151144*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxF13k4lOsbwHGljkh1jt55Z4x1LGNmzJClUlnuEqUsxSmiOpkFaaPESUhZ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   
   "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
     {RGBColor[1, 0.85, 0.85], EdgeForm[None], 
      GraphicsGroupBox[
       PolygonBox[{{78, 148, 142, 137, 133, 130, 128, 79, 80, 81, 82, 83, 84, 
        85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
        102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 
        116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 149, 143, 138, 
        134, 131, 129, 150, 144, 139, 135, 132, 151, 145, 140, 136, 152, 146, 
        141, 153, 147, 154, 127, 50, 77, 70, 76, 64, 69, 75, 59, 63, 68, 74, 
        55, 58, 62, 67, 73, 52, 54, 57, 61, 66, 72, 49, 48, 47, 46, 45, 44, 
        43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 
        26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9,
         8, 7, 6, 5, 4, 3, 2, 51, 53, 56, 60, 65, 71, 1}}]]}, {}, 
     {RGBColor[0.87, 0.94, 1], EdgeForm[None], 
      GraphicsGroupBox[
       PolygonBox[{{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11,
         12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 
        29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 
        46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 
        63, 59, 75, 69, 64, 76, 70, 77, 50, 204, 231, 224, 230, 218, 223, 229,
         213, 217, 222, 228, 209, 212, 216, 221, 227, 206, 208, 211, 215, 220,
         226, 203, 202, 201, 200, 199, 198, 197, 196, 195, 194, 193, 192, 191,
         190, 189, 188, 187, 186, 185, 184, 183, 182, 181, 180, 179, 178, 177,
         176, 175, 174, 173, 172, 171, 170, 169, 168, 167, 166, 165, 164, 163,
         162, 161, 160, 159, 158, 157, 156, 205, 207, 210, 214, 219, 225, 
        155}}]]}, {}, {}, {}, {}, {}, {}, 
     {RGBColor[0.87, 0.94, 1], EdgeForm[None], 
      GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwt0Gc3FgAABeD3RaFFRjLCm5KVkN+hyGynnb2iMkMRipD0C6PQEBLynFMf
ng/33C/33FB9S0VzWCAQCPKJzxQKOWSRQRopLOmW+cJXVlhljW985wc/WecX
G2yyxW+2+cMOu+zxN/BvQJAwwongAAeJJIpoDnGYIxzlGDHEcpw44kkgkRMk
cZIL5HKGTE6RShF5nCVEOsXkk81pSijgHBc5TynJDPz/bpZFpnjPR8aYZIYF
RnjNBNN8YIhhXvGGd8zTTx+9vOA5z+ihm6d00UkH7bTRSgvNNNFIA094zCMe
8oD73OMu9dzhNre4yQ2uc42r1FFLDdVUUckVKijnMpcY5CWjjPOWOcrYBzXq
QZ8=
        "]]]}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
     {RGBColor[1, 0, 0], 
      LineBox[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 
       13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30,
        31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 
       48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75,
        69, 64, 76, 70, 77, 50}]}, 
     {RGBColor[1, 0, 0], 
      LineBox[{78, 148, 142, 137, 133, 130, 128, 79, 80, 81, 82, 83, 84, 85, 
       86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 
       103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 
       117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 149, 143, 138, 134, 
       131, 129, 150, 144, 139, 135, 132, 151, 145, 140, 136, 152, 146, 141, 
       153, 147, 154, 127}]}, 
     {RGBColor[0, 0, 1], 
      LineBox[{155, 225, 219, 214, 210, 207, 205, 156, 157, 158, 159, 160, 
       161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 
       175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 
       189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 
       203, 226, 220, 215, 211, 208, 206, 227, 221, 216, 212, 209, 228, 222, 
       217, 213, 229, 223, 218, 230, 224, 231, 204}]}, 
     {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwNzNlWgQEAhdFfkTJrkKLB0FwIr9GNR/AA9dooJZKpwb7YF986a51S96Xz
HAqC4IkeNXFNhTOKHNO3DXjljSHvfDDikzETvpjyzYw5C5as+OGXP/4J/IfY
YJMwEbaIss0OMeIkSJIiTYYsu+yxzwE5DslT54Yq55xQoMEtF5Q45ZE7LinT
5J4rWjzQ5og16U8ebA==
       "]]}}}],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{142., 5.},
  Method->{"AxesInFront" -> True},
  PlotRange->{{142, 170}, {5.01675808252545, 15.550111428798768`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.513939037939416*^9, {3.513939086418581*^9, 3.513939099254609*^9}, 
   3.513939136852162*^9, 3.514096905686235*^9, 3.515228910128407*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Cross section against pole mass at the LHC with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SqrtBox["s"], "=", "7"}], TraditionalForm]]],
 " TeV"
}], "Subsection",
 CellChangeTimes->{{3.514182887310461*^9, 3.514182903741496*^9}, {
  3.514183070154132*^9, 3.51418309629989*^9}, {3.5152289441435013`*^9, 
  3.515228945759397*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"sigmaCombinedError", "[", 
     RowBox[{
     "mt", ",", "\"\<Pole\>\"", ",", "\"\<MSTW\>\"", ",", "\"\<LHC7\>\""}], 
     "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"mt", ",", "150", ",", "180"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.513939167525114*^9, 3.513939168532111*^9}, {
  3.514096908456354*^9, 3.5140969163028507`*^9}, {3.515228948292461*^9, 
  3.515228957491523*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxF1ns4VPkfwHEkUdFlpd0kSaSli9QqLT6SS5tSuTQxM87MmTnDzLjMjJFS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   
   "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
     {RGBColor[1, 0.85, 0.85], EdgeForm[None], 
      GraphicsGroupBox[
       PolygonBox[{{78, 148, 142, 137, 133, 130, 128, 79, 80, 81, 82, 83, 84, 
        85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
        102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 
        116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 149, 143, 138, 
        134, 131, 129, 150, 144, 139, 135, 132, 151, 145, 140, 136, 152, 146, 
        141, 153, 147, 154, 127, 50, 77, 70, 76, 64, 69, 75, 59, 63, 68, 74, 
        55, 58, 62, 67, 73, 52, 54, 57, 61, 66, 72, 49, 48, 47, 46, 45, 44, 
        43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 
        26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9,
         8, 7, 6, 5, 4, 3, 2, 51, 53, 56, 60, 65, 71, 1}}]]}, {}, 
     {RGBColor[0.87, 0.94, 1], EdgeForm[None], 
      GraphicsGroupBox[
       PolygonBox[{{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11,
         12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 
        29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 
        46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 
        63, 59, 75, 69, 64, 76, 70, 77, 50, 204, 231, 224, 230, 218, 223, 229,
         213, 217, 222, 228, 209, 212, 216, 221, 227, 206, 208, 211, 215, 220,
         226, 203, 202, 201, 200, 199, 198, 197, 196, 195, 194, 193, 192, 191,
         190, 189, 188, 187, 186, 185, 184, 183, 182, 181, 180, 179, 178, 177,
         176, 175, 174, 173, 172, 171, 170, 169, 168, 167, 166, 165, 164, 163,
         162, 161, 160, 159, 158, 157, 156, 205, 207, 210, 214, 219, 225, 
        155}}]]}, {}, {}, {}, {}, {}, {}, 
     {RGBColor[0.87, 0.94, 1], EdgeForm[None], 
      GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwt0Gc3FgAABeD3RaFFRjLCm5KVkN+hyGynnb2iMkMRipD0C6PQEBLynFMf
ng/33C/33FB9S0VzWCAQCPKJzxQKOWSRQRopLOmW+cJXVlhljW985wc/WecX
G2yyxW+2+cMOu+zxN/BvQJAwwongAAeJJIpoDnGYIxzlGDHEcpw44kkgkRMk
cZIL5HKGTE6RShF5nCVEOsXkk81pSijgHBc5TynJDPz/bpZFpnjPR8aYZIYF
RnjNBNN8YIhhXvGGd8zTTx+9vOA5z+ihm6d00UkH7bTRSgvNNNFIA094zCMe
8oD73OMu9dzhNre4yQ2uc42r1FFLDdVUUckVKijnMpcY5CWjjPOWOcrYBzXq
QZ8=
        "]]]}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
     {RGBColor[1, 0, 0], 
      LineBox[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 
       13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30,
        31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 
       48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75,
        69, 64, 76, 70, 77, 50}]}, 
     {RGBColor[1, 0, 0], 
      LineBox[{78, 148, 142, 137, 133, 130, 128, 79, 80, 81, 82, 83, 84, 85, 
       86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 
       103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 
       117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 149, 143, 138, 134, 
       131, 129, 150, 144, 139, 135, 132, 151, 145, 140, 136, 152, 146, 141, 
       153, 147, 154, 127}]}, 
     {RGBColor[0, 0, 1], 
      LineBox[{155, 225, 219, 214, 210, 207, 205, 156, 157, 158, 159, 160, 
       161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 
       175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 
       189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 
       203, 226, 220, 215, 211, 208, 206, 227, 221, 216, 212, 209, 228, 222, 
       217, 213, 229, 223, 218, 230, 224, 231, 204}]}, 
     {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwNzNlWgQEAhdFfkTJrkKLB0FwIr9GNR/AA9dooJZKpwb7YF986a51S96Xz
HAqC4IkeNXFNhTOKHNO3DXjljSHvfDDikzETvpjyzYw5C5as+OGXP/4J/IfY
YJMwEbaIss0OMeIkSJIiTYYsu+yxzwE5DslT54Yq55xQoMEtF5Q45ZE7LinT
5J4rWjzQ5og16U8ebA==
       "]]}}}],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{150., 110.},
  Method->{"AxesInFront" -> True},
  PlotRange->{{150, 180}, {113.19955013728882`, 355.9258640695162}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.513939186977804*^9, 3.514096916884756*^9, 3.515228912704576*^9, {
   3.515228950559581*^9, 3.515228957903349*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Cross section against ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["MS", "_"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " mass at the LHC ",
 "with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SqrtBox["s"], "=", "7"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " TeV"
}], "Subsection",
 CellChangeTimes->{{3.514182887310461*^9, 3.514182903741496*^9}, {
  3.514183070154132*^9, 3.51418309629989*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"sigmaCombinedError", "[", 
     RowBox[{
     "mt", ",", "\"\<MSbar\>\"", ",", "\"\<MSTW\>\"", ",", "\"\<LHC7\>\""}], 
     "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"mt", ",", "142", ",", "170"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.513939167525114*^9, 3.513939168532111*^9}, {
  3.514096908456354*^9, 3.5140969163028507`*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxF1nk0VXsbB/BjKDppQsbSKypCyZDK9NQ15vaWMck5x9777GM45uMcDSuU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   "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
     {RGBColor[1, 0.85, 0.85], EdgeForm[None], 
      GraphicsGroupBox[
       PolygonBox[{{78, 148, 142, 137, 133, 130, 128, 79, 80, 81, 82, 83, 84, 
        85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
        102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 
        116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 149, 143, 138, 
        134, 131, 129, 150, 144, 139, 135, 132, 151, 145, 140, 136, 152, 146, 
        141, 153, 147, 154, 127, 50, 77, 70, 76, 64, 69, 75, 59, 63, 68, 74, 
        55, 58, 62, 67, 73, 52, 54, 57, 61, 66, 72, 49, 48, 47, 46, 45, 44, 
        43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 
        26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9,
         8, 7, 6, 5, 4, 3, 2, 51, 53, 56, 60, 65, 71, 1}}]]}, {}, 
     {RGBColor[0.87, 0.94, 1], EdgeForm[None], 
      GraphicsGroupBox[
       PolygonBox[{{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11,
         12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 
        29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 
        46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 
        63, 59, 75, 69, 64, 76, 70, 77, 50, 204, 231, 224, 230, 218, 223, 229,
         213, 217, 222, 228, 209, 212, 216, 221, 227, 206, 208, 211, 215, 220,
         226, 203, 202, 201, 200, 199, 198, 197, 196, 195, 194, 193, 192, 191,
         190, 189, 188, 187, 186, 185, 184, 183, 182, 181, 180, 179, 178, 177,
         176, 175, 174, 173, 172, 171, 170, 169, 168, 167, 166, 165, 164, 163,
         162, 161, 160, 159, 158, 157, 156, 205, 207, 210, 214, 219, 225, 
        155}}]]}, {}, {}, {}, {}, {}, {}, 
     {RGBColor[0.87, 0.94, 1], EdgeForm[None], 
      GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwt0Gc3FgAABeD3RaFFRjLCm5KVkN+hyGynnb2iMkMRipD0C6PQEBLynFMf
ng/33C/33FB9S0VzWCAQCPKJzxQKOWSRQRopLOmW+cJXVlhljW985wc/WecX
G2yyxW+2+cMOu+zxN/BvQJAwwongAAeJJIpoDnGYIxzlGDHEcpw44kkgkRMk
cZIL5HKGTE6RShF5nCVEOsXkk81pSijgHBc5TynJDPz/bpZFpnjPR8aYZIYF
RnjNBNN8YIhhXvGGd8zTTx+9vOA5z+ihm6d00UkH7bTRSgvNNNFIA094zCMe
8oD73OMu9dzhNre4yQ2uc42r1FFLDdVUUckVKijnMpcY5CWjjPOWOcrYBzXq
QZ8=
        "]]]}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
     {RGBColor[1, 0, 0], 
      LineBox[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 
       13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30,
        31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 
       48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 63, 59, 75,
        69, 64, 76, 70, 77, 50}]}, 
     {RGBColor[1, 0, 0], 
      LineBox[{78, 148, 142, 137, 133, 130, 128, 79, 80, 81, 82, 83, 84, 85, 
       86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 
       103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 
       117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 149, 143, 138, 134, 
       131, 129, 150, 144, 139, 135, 132, 151, 145, 140, 136, 152, 146, 141, 
       153, 147, 154, 127}]}, 
     {RGBColor[0, 0, 1], 
      LineBox[{155, 225, 219, 214, 210, 207, 205, 156, 157, 158, 159, 160, 
       161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 
       175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 
       189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 
       203, 226, 220, 215, 211, 208, 206, 227, 221, 216, 212, 209, 228, 222, 
       217, 213, 229, 223, 218, 230, 224, 231, 204}]}, 
     {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwNzNlWgQEAhdFfkTJrkKLB0FwIr9GNR/AA9dooJZKpwb7YF986a51S96Xz
HAqC4IkeNXFNhTOKHNO3DXjljSHvfDDikzETvpjyzYw5C5as+OGXP/4J/IfY
YJMwEbaIss0OMeIkSJIiTYYsu+yxzwE5DslT54Yq55xQoMEtF5Q45ZE7LinT
5J4rWjzQ5og16U8ebA==
       "]]}}}],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{142., 120.},
  Method->{"AxesInFront" -> True},
  PlotRange->{{142, 170}, {117.77710351552685`, 357.97931761550853`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.513939186977804*^9, 3.514096916884756*^9, 
  3.515228912704576*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1243, 884},
WindowMargins->{{Automatic, 102}, {Automatic, 46}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"8.0 for Linux x86 (64-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 297, 4, 116, "Section"],
Cell[879, 28, 31172, 779, 6470, "Input"],
Cell[32054, 809, 2754, 73, 287, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[34845, 887, 119, 1, 69, "Section"],
Cell[CellGroupData[{
Cell[34989, 892, 727, 22, 43, "Input"],
Cell[35719, 916, 444, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36200, 929, 775, 22, 43, "Input"],
Cell[36978, 953, 472, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37487, 966, 727, 22, 43, "Input"],
Cell[38217, 990, 387, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38641, 1002, 751, 22, 43, "Input"],
Cell[39395, 1026, 410, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39842, 1038, 825, 23, 43, "Input"],
Cell[40670, 1063, 270, 5, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40977, 1073, 878, 24, 43, "Input"],
Cell[41858, 1099, 269, 5, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42176, 1110, 267, 3, 116, "Section"],
Cell[CellGroupData[{
Cell[42468, 1117, 853, 23, 43, "Input"],
Cell[43324, 1142, 274, 5, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43635, 1152, 874, 24, 43, "Input"],
Cell[44512, 1178, 274, 5, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44823, 1188, 848, 23, 43, "Input"],
Cell[45674, 1213, 273, 5, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45984, 1223, 874, 24, 43, "Input"],
Cell[46861, 1249, 271, 5, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47169, 1259, 951, 25, 43, "Input"],
Cell[48123, 1286, 269, 5, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48429, 1296, 977, 25, 43, "Input"],
Cell[49409, 1323, 269, 5, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49727, 1334, 99, 1, 116, "Section"],
Cell[49829, 1337, 2149, 62, 152, "Input"],
Cell[51981, 1401, 1143, 30, 71, "Input"],
Cell[CellGroupData[{
Cell[53149, 1435, 135, 1, 62, "Subsection"],
Cell[53287, 1438, 267, 4, 49, "Text"],
Cell[CellGroupData[{
Cell[53579, 1446, 630, 14, 43, "Input"],
Cell[54212, 1462, 8878, 150, 360, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63139, 1618, 308, 9, 62, "Subsection"],
Cell[CellGroupData[{
Cell[63472, 1631, 635, 14, 43, "Input"],
Cell[64110, 1647, 8901, 150, 365, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73060, 1803, 347, 10, 64, "Subsection"],
Cell[CellGroupData[{
Cell[73432, 1817, 485, 12, 43, "Input"],
Cell[73920, 1831, 8886, 150, 364, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82855, 1987, 443, 16, 64, "Subsection"],
Cell[CellGroupData[{
Cell[83323, 2007, 437, 11, 43, "Input"],
Cell[83763, 2020, 8814, 148, 357, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

